Carbon-made Lobachevsky surfaces

Carbon-made surfaces of constant negative Gaussian curvature realize portions of the Lobachevsky plane in the laboratory, with motivations ranging from analogue gravity, where the elliptic, Beltrami and hyperbolic pseudospheres correspond to the three static phases of the Ba\~{n}ados--Teitelboim--Zanelli black hole, to water desalination. We review and extend their construction around a single principle, the balanced Gauss--Bonnet theorem: the curvature fixed by the topology is shared among disclination defects, elastically deformed hexagons and boundaries. Curvature without defects cannot change the topology: a sphere made of hexagons only is a punctured sphere, as an explicit polyhedral construction shows. The arrangements of the defects on the three pseudospheres stem from the elliptic, parabolic and hyperbolic one-parameter subgroups of $SL(2,\mathbb{R})$: we construct them for the elliptic family, recover the known one of the Beltrami pseudosphere, and propose one for the hyperbolic pseudosphere. We compare these ideal arrangements with carbon structures obtained by design and by simulated nano-extrusion, and suggest that the infinitely many Fuchsian groups may correspond to the infinitely many Lobachevsky surfaces.

==> anc/hexsphere.py <==
# hexsphere.py -- inverse stereographic image of the honeycomb lattice on the unit sphere.
# Computes the deficit angle at each vertex and sums it ring by ring (see Sec. 'A sphere made of hexagons only').
# Usage: python3 hexsphere.py <a = hexagon side / R> <number of rings>   e.g. python3 hexsphere.py 0.05 400
# Honeycomb in the plane -> inverse stereographic projection onto unit sphere.
# Faces: images of regular hexagons (concyclic vertices -> coplanar on sphere).
# Deficit at each interior vertex = 2pi - sum of the 3 face angles; sum by rings.
import numpy as np, collections, sys
a=float(sys.argv[1]) if len(sys.argv)>1 else 0.05   # hexagon side, sphere radius 1
NR=int(sys.argv[2]) if len(sys.argv)>2 else 400
def proj(p):
    x,y=p; s=x*x+y*y
    return np.array([2*x,2*y,s-1])/(1+s)        # (0,0)->south pole, infinity->north pole
# hex centers on triangular lattice, spacing sqrt3 a; ring index = hex distance
b1=np.array([np.sqrt(3)*a,0]); b2=np.array([np.sqrt(3)*a/2,1.5*a])
faces={}; 
for i in range(-NR,NR+1):
    for j in range(-NR,NR+1):
        k=-i-j
        ring=max(abs(i),abs(j),abs(k))
        if ring>NR: continue
        c=i*b1+j*b2
        vs=[tuple(np.round(c+a*np.array([np.cos(np.pi/6+t*np.pi/3),np.sin(np.pi/6+t*np.pi/3)]),9)) for t in range(6)]
        faces[(i,j)]=(ring,vs)
inc=collections.defaultdict(list)   # vertex -> list of (face, index)
for f,(r,vs) in faces.items():
    for t,v in enumerate(vs): inc[v].append((f,t))
P={v:proj(np.array(v)) for v in inc}
ringdef=collections.defaultdict(float)
for v,lst in inc.items():
    if len(lst)<3: continue
    ang=0; rmax=0
    for f,t in lst:
        r,vs=faces[f]; rmax=max(rmax,r)
        p=P[v]; u=P[vs[(t-1)%6]]-p; w=P[vs[(t+1)%6]]-p
        ang+=np.arccos(np.clip(u@w/np.linalg.norm(u)/np.linalg.norm(w),-1,1))
    ringdef[rmax]+=2*np.pi-ang
cum=0; out=[]
for r in sorted(ringdef):
    cum+=ringdef[r]; out.append((r,ringdef[r],cum))
for r,d,c in out:
    if True:
        print(f"ring {r:4d}  deficit_ring={d:.6e}  cumulative={c:.6f}  cum/pi={c/np.pi:.5f}")
# planarity check of a few faces
mx=0
for f,(r,vs) in list(faces.items())[::997]:
    Q=np.array([P[v] for v in vs]); n=np.cross(Q[1]-Q[0],Q[2]-Q[0]); n/=np.linalg.norm(n)
    mx=max(mx,np.max(np.abs((Q-Q[0])@n)))
print("max non-planarity",mx)


==> anc/hexsphere_make_figs.py <==
# hexsphere_make_figs.py -- generates fig_hexsphere_tikz.tex (TikZ picture of the hexagons-only punctured sphere).
import numpy as np, collections
def proj(p):
    x,y=p; s=x*x+y*y; return np.array([2*x,2*y,s-1])/(1+s)
def build(a,NR):
    b1=np.array([np.sqrt(3)*a,0]); b2=np.array([np.sqrt(3)*a/2,1.5*a]); faces=[]
    for i in range(-NR,NR+1):
        for j in range(-NR,NR+1):
            k=-i-j; r=max(abs(i),abs(j),abs(k))
            if r>NR: continue
            c=i*b1+j*b2
            vs=[c+a*np.array([np.cos(np.pi/6+t*np.pi/3),np.sin(np.pi/6+t*np.pi/3)]) for t in range(6)]
            faces.append((r,[proj(v) for v in vs]))
    return faces
# --- TikZ 3D picture
a,NR=0.32,14
faces=build(a,NR)
el=np.deg2rad(20)   # elevation of viewer
view=np.array([0,-np.cos(el),np.sin(el)])  # direction to viewer
ex=np.array([1,0,0]); ey=np.cross(view,ex); ey/=np.linalg.norm(ey)
lines=[]
fr=[]
for r,P in faces:
    c=np.mean(P,axis=0); n=c/np.linalg.norm(c)
    if n@view<=0.02: continue
    depth=c@view; fr.append((depth,r,P))
fr.sort(key=lambda t:t[0])
S=3.0
out=["% Inverse stereographic image of the honeycomb: planar hexagons inscribed in the unit sphere,",
     "%% generated by hexsphere_make_figs.py (a=%.2f, rings 0..%d). North pole (projection point) missing."%(a,NR),
     "\\begin{tikzpicture}[line join=round]"]
for d,r,P in fr:
    shade=int(15+60*r/NR)
    pts=" -- ".join("(%.3f,%.3f)"%(S*(p@ex),S*(p@ey)) for p in P)
    out.append("\\filldraw[fill=blue!%d,draw=black,line width=0.15pt] %s -- cycle;"%(int(4+8*r/NR),pts))
out.append("\\draw[dashed,gray] (0,0) circle (%.2f);"%S)
np_=np.array([0,0,1.0]); out.append("\\fill[red] (%.3f,%.3f) circle (1.2pt) node[above right,black]{\\scriptsize missing pole};"%(S*(np_@ex),S*(np_@ey)))
out.append("\\end{tikzpicture}")
open('fig_hexsphere_tikz.tex','w').write("\n".join(out)+"\n")
print(len(fr),"faces drawn")

